Beyond Isotropy in JEPAs: Hamiltonian Geometry and Symplectic Prediction

JEPAs often regularize one-view embeddings toward an isotropic Gaussian, implicitly baking Euclidean symmetry into the representation. We show that this is not merely a benign default. For a known structured downstream geometry $H\succ0$, the minimax and maximum-entropy covariance under a Hamiltonian energy budget is $(c/d)H^{-1}$, and Euclidean isotropy incurs a closed-form price of isotropy. More importantly, when the downstream geometry is unknown, no geometry-independent fixed marginal target is canonical: every fixed covariance shape can be maximally misaligned for some structured geometry. We further show that even oracle one-view marginals do not identify the JEPA view-to-view predictive coupling. Within continuous linear phase-space flows, stationarity of the lifted oracle law, momentum reversal, and fixed-unit kinematics uniquely select Hamiltonian dynamics. These results suggest that the structural bias in JEPAs should enter the cross-view coupling rather than a fixed encoder marginal. We instantiate this principle with \textbf{HamJEPA}, which encodes each view as a phase-space state $(q,p)$ and predicts view-to-view transitions with a learned Hamiltonian leapfrog map, while non-isotropic scale and spectral floors discourage collapse. In a deliberately headless token protocol, HamJEPA improves over SIGReg on CIFAR-100 by $+4.89$ kNN@20 and $+3.52$ linear-probe points at 30 epochs, and, over two training seeds at 80 epochs, by $+7.24$ kNN@20 and $+9.67$ linear-probe points relative to the full 2048-dimensional SIGReg representation. Matched non-symplectic and non-reversible controls retain the gain, so the experiments do not identify either property as individually necessary. On ImageNet-100, HamJEPA-$q$ improves by $+4.82$ kNN@20 and $+7.52$ linear-probe points at 45 epochs.

==> verification/verify_quadratic_identities.py <==
"""Independent finite-precision checks of the new quadratic identities.

This is not a rerun of the 18 structured-SPD checks reported in the rebuttal.
It uses six newly specified deterministic dense SPD matrices, no image data,
and no training. Run with Python, NumPy, and SciPy; outputs are written next
to this script.
"""
from pathlib import Path
import json
import platform
import numpy as np
import scipy
from scipy.linalg import expm

DEST = Path(__file__).resolve().parent
SEED = 20261010
rng = np.random.default_rng(SEED)
alpha = 0.7


def rel(actual, expected):
    return float(np.linalg.norm(actual - expected, "fro")
                 / max(np.linalg.norm(expected, "fro"), 1e-300))


def blk(a, b, c, d):
    return np.block([[a, b], [c, d]])


cases = []
for dim in (2, 3, 5):
    for condition in (2.0, 20.0):
        basis, _ = np.linalg.qr(rng.standard_normal((dim, dim)))
        eigenvalues = np.geomspace(1.0, condition, dim)
        H = (basis * eigenvalues) @ basis.T
        Hinv = np.linalg.inv(H)
        I, O = np.eye(dim), np.zeros((dim, dim))
        J = blk(O, I, -I, O)
        reversal = blk(I, O, O, -I)
        generator = blk(O, I, -H, O)
        gamma = alpha * blk(Hinv, O, O, I)
        t = 0.37 / np.sqrt(condition)
        flow, reverse_flow = expm(t * generator), expm(-t * generator)

        # Form the integrator independently from its kick/drift factors.
        h = 0.7 / np.sqrt(condition)
        kick = blk(I, O, -0.5 * h * H, I)
        drift = blk(I, h * I, O, I)
        step = kick @ drift @ kick
        A, R = I - 0.5 * h * h * H, I - 0.25 * h * h * H
        corrected_gamma = alpha * blk(Hinv, O, O, R)
        metrics = {
            "continuous_stationarity_relative": rel(flow @ gamma @ flow.T, gamma),
            "continuous_reversal_relative": rel(reversal @ flow @ reversal, reverse_flow),
            "continuous_symplectic_relative": rel(flow.T @ J @ flow, J),
            "leapfrog_block_formula_relative": rel(step, blk(A, h * I, -h * H @ R, A)),
            "corrected_invariant_covariance_relative":
                rel(step @ corrected_gamma @ step.T, corrected_gamma),
            "leapfrog_reversal_relative": rel(reversal @ step @ reversal, np.linalg.inv(step)),
        }
        power_checks = []
        for steps in (1, 3, 7):
            total = np.linalg.matrix_power(step, steps)
            cross = (total @ corrected_gamma)[:dim, :dim]
            M = cross @ np.linalg.inv(corrected_gamma[:dim, :dim])
            # Spectral cosine evaluation is independent of the matrix-power route.
            cheb = (basis * np.cos(steps * np.arccos(1 - h * h * eigenvalues / 2))) @ basis.T
            qcov = (total @ corrected_gamma @ total.T)[:dim, :dim]
            conditional = qcov - cross @ np.linalg.solve(alpha * Hinv, cross.T)
            conditional_formula = alpha * Hinv @ (I - cheb @ cheb)
            power_checks.append({
                "steps": steps,
                "chebyshev_cross_covariance_relative": rel(M, cheb),
                "conditional_covariance_relative": rel(conditional, conditional_formula),
                "conditional_covariance_min_eigenvalue":
                    float(np.linalg.eigvalsh((conditional + conditional.T) / 2).min()),
            })

        # The uncorrected oracle law is deliberately NOT invariant at finite h.
        q_drift = (step @ gamma @ step.T)[:dim, :dim] - alpha * Hinv
        expected_q_drift = alpha * h**4 * H / 4
        metrics["original_law_q_drift_identity_relative"] = rel(q_drift, expected_q_drift)
        metrics["original_law_q_marginal_change_relative"] = (
            float(np.linalg.norm(q_drift, "fro") / np.linalg.norm(alpha * Hinv, "fro"))
        )

        # Centered finite differences of the expm-derived normalized coupling.
        curvature = []
        for delta in (2e-3 / np.sqrt(condition), 1e-3 / np.sqrt(condition)):
            plus = expm(delta * generator)[:dim, :dim]
            minus = expm(-delta * generator)[:dim, :dim]
            recovered = -(plus - 2 * I + minus) / delta**2
            curvature.append({"delta": float(delta), "relative_error": rel(recovered, H)})
        curvature_order = float(np.log2(curvature[0]["relative_error"] / curvature[1]["relative_error"]))

        # The corrected invariant law differs from the original by order h^2.
        half_R = I - 0.25 * (h / 2)**2 * H
        half_gamma = alpha * blk(Hinv, O, O, half_R)
        shadow_errors = [rel(corrected_gamma, gamma), rel(half_gamma, gamma)]
        shadow_order = float(np.log2(shadow_errors[0] / shadow_errors[1]))

        for name, value in metrics.items():
            if name.endswith("_relative") and name != "original_law_q_marginal_change_relative":
                assert value < 1e-10, (dim, condition, name, value)
        for item in power_checks:
            assert item["chebyshev_cross_covariance_relative"] < 1e-10
            assert item["conditional_covariance_relative"] < 1e-10
            assert item["conditional_covariance_min_eigenvalue"] > -1e-12
        assert metrics["original_law_q_marginal_change_relative"] > 1e-7
        assert curvature[0]["relative_error"] < 1e-6
        assert 1.7 < curvature_order < 2.3
        assert abs(shadow_order - 2) < 1e-10
        cases.append({
            "dimension": dim,
            "eigenvalues": eigenvalues.tolist(),
            "condition_number": condition,
            "time": float(t),
            "step_size": float(h),
            "h_squared_lambda_max": float(h * h * condition),
            "metrics": metrics,
            "power_checks": power_checks,
            "curvature": curvature,
            "curvature_observed_order": curvature_order,
            "shadow_covariance_relative_errors": shadow_errors,
            "shadow_covariance_observed_order": shadow_order,
        })

# Countercheck: a positive eigenvalue bound on a ridged matrix does not,
# without subtracting the ridge, certify raw covariance rank.
k, ridge = 3, 1e-4
raw = np.zeros((k, k))
ridged = raw + ridge * np.eye(k)
tau, trace_bound = float(np.log(ridge)), k * ridge
lower_bound = float(np.exp(k * tau) * (k - 1)**(k - 1) / trace_bound**(k - 1))
rank_check = {
    "dimension": k, "ridge": ridge, "tau": tau, "trace_bound": trace_bound,
    "raw_rank": int(np.linalg.matrix_rank(raw)),
    "ridged_rank": int(np.linalg.matrix_rank(ridged)),
    "raw_min_eigenvalue": 0.0,
    "ridged_eigenvalue_lower_bound": lower_bound,
    "corrected_raw_lower_bound": lower_bound - ridge,
    "ridged_participation_ratio": float(np.trace(ridged)**2 / np.trace(ridged @ ridged)),
}
assert np.linalg.slogdet(ridged)[1] >= k * tau - 1e-12
assert 0 < lower_bound <= ridge
assert rank_check["corrected_raw_lower_bound"] <= 0
assert rank_check["raw_rank"] == 0 and rank_check["ridged_rank"] == k

result = {
    "status": "PASS",
    "scope": "New independent deterministic algebra checks; not a replication of the 18 rebuttal-reported SPD cases, and not a training experiment.",
    "seed": SEED, "case_count": len(cases), "alpha": alpha,
    "versions": {"python": platform.python_version(), "numpy": np.__version__, "scipy": scipy.__version__},
    "cases": cases, "ridge_countercheck": rank_check,
}
(DEST / "verify_quadratic_identities.json").write_text(json.dumps(result, indent=2) + "\n")

summary = [
    result["scope"], f"Status: PASS; {len(cases)} dense SPD cases; RNG seed {SEED}.",
    "Dimensions: 2, 3, 5; condition numbers: 2 and 20; alpha: 0.7.",
]
for name in cases[0]["metrics"]:
    summary.append(f"Maximum {name}: {max(c['metrics'][name] for c in cases):.6e}")
for name in ("chebyshev_cross_covariance_relative", "conditional_covariance_relative"):
    summary.append(f"Maximum {name}: {max(p[name] for c in cases for p in c['power_checks']):.6e}")
summary.append("Curvature finite-difference error ranges (coarse/fine):")
for idx in (0, 1):
    vals = [c["curvature"][idx]["relative_error"] for c in cases]
    summary.append(f"  {idx}: [{min(vals):.6e}, {max(vals):.6e}]")
summary.append("Curvature convergence-order range: "
               f"[{min(c['curvature_observed_order'] for c in cases):.6f}, "
               f"{max(c['curvature_observed_order'] for c in cases):.6f}]")
summary.append("Shadow-covariance convergence-order range: "
               f"[{min(c['shadow_covariance_observed_order'] for c in cases):.6f}, "
               f"{max(c['shadow_covariance_observed_order'] for c in cases):.6f}]")
summary.append(f"Ridge countercheck: raw rank 0, ridged rank {k}; positive ridged bound {lower_bound:.6e}, corrected raw bound {lower_bound-ridge:.6e}.")
summary_text = "\n".join(summary) + "\n"
(DEST / "verify_quadratic_identities.txt").write_text(summary_text)
print(summary_text, end="")


